The Lattice of Coalition Logics between MCL and CL: Coatoms and Compact Meets

For a fixed finite set $N$ of at least two agents, we investigate the lattice $L_N$ of coalition logics between minimal coalition logic (MCL) and classical coalition logic (CL), with extensions required to be structural. This lattice is order-dual to an interval in the subvariety lattice of Boolean coalition algebras. The eight basic extensions obtained by imposing seriality, independence of agents, and determinism form a Boolean cube under inclusion, but not a sublattice of $L_N$. Our main results concern coatoms and compact meets. First, finite critical coalition algebras, realized as complex algebras of finite general concurrent games, yield three infinite families of pairwise distinct coatoms containing seriality, distinguished by failures of independence, determinism, or both. An explicit splitting characterizes the unique coatom omitting seriality. Second, the meet of two basic extensions is compact if and only if the extensions are comparable. For incomparable pairs, no axiomatization of the meet can use formulas of uniformly bounded modal depth, even with infinitely many axioms. Consequently, $L_N$ and three natural principal intervals are non-coherent algebraic lattices. These results reveal lattice-theoretic phenomena beyond the inclusion order of the eight basic extensions.

==> anc/coalition_checks.py <==
#!/usr/bin/env python3
"""Reproducible finite checks for critical coalition algebras and meet gadgets.

Standard library only. This script checks concrete finite instances; it does
NOT replace proofs for arbitrary primes or arbitrary modal depths.

Usage: python3 coalition_checks.py --primes 2 3 5 7 --depths 1 2 3 4
"""

from __future__ import annotations

import argparse
from itertools import combinations, product

CONDITIONS = frozenset(("Ser", "IA", "Det"))
COALITIONS = ((), (0,), (1,), (0, 1))


def primes_under_test(values):
    result = []
    for n in values:
        if n < 2:
            raise ValueError("Prime-test sizes must be at least 2")
        if all(n % d for d in range(2, int(n ** 0.5) + 1)):
            result.append(n)
        else:
            print(f"SKIP size={n}: composite (only prime-size witnesses are tested)")
    return result


def cyclic_game(kind, p):
    # Only two active agents are modeled; any other agents have dummy actions.
    actions = 4 if kind == "Mix" else 3 if kind == "IA" else 2
    out = {}
    for s in range(p):
        if kind in ("IA", "Mix"):
            row = {
                (0, 1): {s + 1}, (1, 0): {s}, (1, 1): {s + 1},
                (1, 2): {s}, (2, 1): {s}, (2, 2): {s + 1},
            }
            if kind == "Mix":
                row[(3, 1)] = {s + 1}
                row[(3, 3)] = {s + 2, s + 3}
        else:
            row = {(0, 0): {s + 1}, (1, 0): {s + 1},
                   (0, 1): {s + 1}, (1, 1): {s, s + 2}}
        out[s] = {profile: frozenset(v % p for v in values)
                  for profile, values in row.items()}
    return out, actions


def ability_set(game, coalition, true_set):
    """The subset of states at which an available C-action ensures true_set."""
    ans = set()
    for state, row in game.items():
        partials = {tuple(profile[a] for a in coalition) for profile in row}
        for partial in partials:
            results = set().union(*(outcomes for profile, outcomes in row.items()
                                    if tuple(profile[a] for a in coalition) == partial))
            if results and results.issubset(true_set):
                ans.add(state)
                break
    return frozenset(ans)


def shift_mask(mask, power, p):
    return sum(1 << s for s in range(p) if mask & (1 << ((s + power) % p)))


def term_masks(kind, mask, p):
    g = shift_mask(mask, 1, p)
    g2 = shift_mask(mask, 2, p)
    g3 = shift_mask(mask, 3, p)
    if kind == "IA":
        return (mask & g, g, mask, mask | g)
    if kind == "Det":
        return (mask & g & g2, g, g, g | (mask & g2))
    return (mask & g & g2 & g3, g, mask | (g2 & g3),
            mask | g | (g2 & g3))


def mask_of(states):
    return sum(1 << s for s in states)


def verify_cycle(kind, p):
    game, _ = cyclic_game(kind, p)
    bound = 1 << p
    full = bound - 1
    computed = [[0 for _ in range(bound)] for _ in COALITIONS]
    for x in range(bound):
        xset = frozenset(s for s in range(p) if x & (1 << s))
        expected = term_masks(kind, x, p)
        for ci, coalition in enumerate(COALITIONS):
            got = mask_of(ability_set(game, coalition, xset))
            assert got == expected[ci], (kind, p, x, coalition, got, expected[ci])
            computed[ci][x] = got

    # Check MCL equations, and determine scheme validity for every valuation.
    ser = all(computed[ci][full] == full for ci in range(4))
    ia = True
    det = True
    for x in range(bound):
        for ci, C in enumerate(COALITIONS):
            assert computed[ci][0] == 0
            assert computed[ci][x] & ~computed[0][full] == 0
            for di, D in enumerate(COALITIONS):
                if set(C).issubset(D):
                    assert computed[ci][x] & ~computed[di][x] == 0
        for y in range(bound):
            for ci, C in enumerate(COALITIONS):
                # MG: f_empty(not x or y) AND f_C(x) <= f_C(y).
                premise = computed[0][(full ^ x) | y] & computed[ci][x]
                assert premise & ~computed[ci][y] == 0, (kind, p, "MG")
                if computed[ci][x | y] & ~(computed[ci][x] | computed[3][y]):
                    det = False
                for di, D in enumerate(COALITIONS):
                    if set(C).isdisjoint(D):
                        union_i = COALITIONS.index(tuple(sorted(set(C) | set(D))))
                        if (computed[ci][x] & computed[di][y] &
                                ~computed[union_i][x & y]):
                            ia = False
    predicted = {
        "IA": (True, False, True),
        "Det": (True, True, False),
        "Mix": (True, False, False),
    }[kind]
    assert (ser, ia, det) == predicted, (kind, p, ser, ia, det)
    # The prime-cycle Boolean subalgebra argument is independently checked below.
    return (ser, ia, det)


def partitions(n):
    """Restricted-growth strings, one for each set partition of {0,...,n-1}."""
    if n == 0:
        yield ()
        return
    def rec(seq, maximum):
        if len(seq) == n:
            yield tuple(seq)
        else:
            for label in range(maximum + 2):
                seq.append(label)
                yield from rec(seq, max(maximum, label))
                seq.pop()
    yield from rec([0], 0)


def invariant_partition(part):
    p = len(part)
    return all(part[i] != part[j] or
               part[(i + 1) % p] == part[(j + 1) % p]
               for i in range(p) for j in range(p))


def validate_partitions(p):
    invariant = [part for part in partitions(p) if invariant_partition(part)]
    assert len(invariant) == 2, (p, invariant)
    assert set(len(set(part)) for part in invariant) == {1, p}
    return len(invariant)


def local_conditions(row):
    """Check semantic action conditions at one state for two active agents."""
    ser = bool(row)
    det = all(len(outcomes) == 1 for outcomes in row.values())
    ia = True
    for C in COALITIONS:
        for D in COALITIONS:
            if not set(C).isdisjoint(D):
                continue
            C_choices = {tuple(pr[a] for a in C) for pr in row}
            D_choices = {tuple(pr[a] for a in D) for pr in row}
            for cp in C_choices:
                for dp in D_choices:
                    if not any(all(pr[a] == cp[i] for i, a in enumerate(C)) and
                               all(pr[a] == dp[j] for j, a in enumerate(D))
                               for pr in row):
                        ia = False
    return frozenset(label for label, yes in
                     (("Ser", ser), ("IA", ia), ("Det", det)) if yes)


def pure_defect(rowtype, first, second):
    if rowtype == "Ser":
        return {}
    if rowtype == "IA":
        return {(0, 0): frozenset((first,)),
                (1, 1): frozenset((second,))}
    if rowtype == "Det":
        return {(0, 0): frozenset((first, second))}
    raise ValueError(rowtype)


def all_basic_sets():
    return [frozenset(x for j, x in enumerate(("Ser", "IA", "Det"))
                      if mask & (1 << j)) for mask in range(8)]


def select_pq(sigma, theta):
    if sigma <= theta or theta <= sigma:
        raise ValueError("Expected incomparable sets")
    if not ((theta - sigma) - {"Ser"}):
        sigma, theta = theta, sigma
    P = next(iter(sorted(sigma - theta)))
    Q = next(iter(sorted((theta - sigma) - {"Ser"})))
    assert P != Q and Q != "Ser"
    return sigma, theta, P, Q


def depth_frame(P, Q, n):
    assert n >= 1 and Q in ("IA", "Det") and P != Q
    xs = [f"x{i}" for i in range(1, n + 1)]
    z = xs[-1]
    states = ("r", *xs, "y") + (("u", "v") if P != "Ser" else ())
    frame = {s: {} for s in states}
    frame["r"] = pure_defect(Q, "x1", "y")
    for i in range(1, n):
        frame[xs[i - 1]] = {(0, 0): frozenset((xs[i],))}
    frame[z] = pure_defect(P, "u", "v") if P != "Ser" else {}
    for state in ("y", "u", "v"):
        if state in frame:
            frame[state] = {(0, 0): frozenset((state,))}
    repaired = {s: dict(row) for s, row in frame.items()}
    repaired[z] = {(0, 0): frozenset((z,))}
    return frame, repaired, z


def successors(frame, state):
    return set().union(*frame[state].values()) if frame[state] else set()


def reachable(frame, state):
    seen, pending = set(), [state]
    while pending:
        node = pending.pop()
        if node not in seen:
            seen.add(node)
            pending.extend(successors(frame, node) - seen)
    return seen


def truncated_histories(frame, n):
    layer = {("r",)}
    out = set(layer)
    for _ in range(n):
        nextlayer = set()
        for hist in layer:
            for profile, outcomes in frame[hist[-1]].items():
                for nxt in outcomes:
                    nextlayer.add(hist + (profile, nxt))
        out.update(nextlayer)
        layer = nextlayer
    return out


def is_true(form, frame, state, val):
    op = form[0]
    if op == "var":
        return state in val.get(form[1], ())
    if op == "top":
        return True
    if op == "and":
        return is_true(form[1], frame, state, val) and is_true(form[2], frame, state, val)
    if op == "or":
        return is_true(form[1], frame, state, val) or is_true(form[2], frame, state, val)
    if op == "imp":
        return not is_true(form[1], frame, state, val) or is_true(form[2], frame, state, val)
    if op == "box":
        return all(is_true(form[1], frame, nxt, val) for nxt in successors(frame, state))
    if op == "ability":
        coalition, target = form[1:]
        partials = {tuple(pr[a] for a in coalition) for pr in frame[state]}
        for partial in partials:
            results = set().union(*(outcomes for pr, outcomes in frame[state].items()
                                    if tuple(pr[a] for a in coalition) == partial))
            if results and all(is_true(target, frame, nxt, val) for nxt in results):
                return True
        return False
    raise ValueError(form)


def beta(label, suffix):
    p = ("var", "p" + suffix)
    q = ("var", "q" + suffix)
    if label == "Ser":
        return ("ability", (), ("top",))
    if label == "IA":
        return ("imp", ("and", ("ability", (0,), p), ("ability", (1,), q)),
                ("ability", (0, 1), ("and", p, q)))
    return ("imp", ("ability", (0, 1), ("or", p, q)),
            ("or", ("ability", (0, 1), p), ("ability", (0, 1), q)))


def verify_depth(sigma, theta, n):
    sigma, theta, P, Q = select_pq(sigma, theta)
    frame, repaired, z = depth_frame(P, Q, n)
    for s, row in frame.items():
        conditions = local_conditions(row)
        wanted = CONDITIONS - ({Q} if s == "r" else {P} if s == z else set())
        assert conditions == wanted, (s, P, Q, conditions, wanted)
    for s, row in repaired.items():
        assert sigma <= local_conditions(row)
        if s != z:
            assert frame[s] == row
    for s in frame:
        if s != "r":
            assert "r" not in reachable(frame, s)
            assert all(theta <= local_conditions(frame[t]) for t in reachable(frame, s))
    assert truncated_histories(frame, n) == truncated_histories(repaired, n)
    val = {"pQ": {"x1"}, "qQ": {"y"}, "pP": {"u"}, "qP": {"v"}}
    bQ, bP = beta(Q, "Q"), beta(P, "P")
    assert not is_true(bQ, frame, "r", val)
    assert not is_true(bP, frame, z, val)
    boxn = bP
    for _ in range(n):
        boxn = ("box", boxn)
    gamma = ("or", bQ, boxn)
    assert not is_true(gamma, frame, "r", val)
    return P, Q


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--primes", nargs="+", type=int, default=[2, 3, 5, 7])
    parser.add_argument("--depths", nargs="+", type=int, default=[1, 2, 3, 4])
    args = parser.parse_args()
    if any(n < 1 for n in args.depths):
        parser.error("Every depth must be at least 1")
    accepted = primes_under_test(args.primes)
    if not accepted:
        parser.error("No prime sizes supplied")
    kinds = (("IA", 2), ("Det", 3), ("Mix", 5))
    count_cycle = 0
    for kind, smallest in kinds:
        for p in accepted:
            if p >= smallest:
                result = verify_cycle(kind, p)
                validate_partitions(p)
                print(f"PASS cycle kind={kind:3s} prime={p:2d} (Ser, IA, Det)={result}")
                count_cycle += 1
    incomparables = [(x, y) for x, y in combinations(all_basic_sets(), 2)
                     if not x <= y and not y <= x]
    count_depth = 0
    for x, y in incomparables:
        for depth in args.depths:
            verify_depth(x, y, depth)
            count_depth += 1
    print(f"PASS SUMMARY cyclic instances={count_cycle}; "
          f"incomparable pairs={len(incomparables)}; "
          f"depth instances={count_depth}")


if __name__ == "__main__":
    main()

